Numerical tests of 5D APS $\eta$-invariant phases for 4D chiral fermions

We calculate the phase of a 4D chiral fermion determinant from the 5D Atiyah--Patodi--Singer (APS) $\eta$-invariant. We study the anomaly-free $SU(5)$ representation $\mathbf{10}\oplus\overline{\mathbf 5}$ on a four-torus, using gauge fields independent of one coordinate. For these backgrounds, the 4D phase can be calculated independently from a 3D Dirac spectrum. For an Abelian background embedded in $SU(5)$, two different 5D bulk extensions reproduce the 4D phase within $0.03\%$ in the tested heat-kernel extrapolations. One extension changes the spatial gauge field along the fifth direction and requires a coupled 5D spectral calculation. An independent single-charge check reproduces the Chern--Simons anomaly coefficient within $0.3\%$ using quadratic extrapolations. We also calculate 5D APS phases for non-Abelian backgrounds in the $SU(4)\times U(1)$ subgroup. For a background generating the full $\mathfrak{su}(4)$ algebra, the 5D phase with a fixed spatial field agrees with the independent 4D phase within $0.5\%$ over the six heat-kernel parameters examined. We further study a varying-field 5D extension for an embedded $SU(2)$ background. These results show that the 5D APS calculation reproduces a nonzero chiral phase after anomaly cancellation.

==> anc/README.txt <==
Numerical data and code for
"Numerical tests of 5D APS eta-invariant phases for 4D chiral fermions"

This is the compact arXiv ancillary package. It contains only the data
used in the published figures and the main tables, plus the spectral
calculation codes. Raw eigenvalue-block files, intermediate cutoff runs,
fit audits, duplicate data, temporary files and previous versions have
been removed.

DATA
  abelian_4d.csv               Table I, independent 4D benchmark
  abelian_heat_slopes.csv      Table II, normalized single-charge slopes
  abelian_aps.csv              Fig. 2 and Table III, 5D APS eta vs delta
  abelian_cutoff_checks.csv    Table IV, separate cutoff changes
  nonabelian_4d.csv            Table V, independent SU(2)/SU(4) phases
  nonabelian_aps.csv           Fig. 3, embedded SU(2) 5D APS phase
  nonabelian_extension_I.csv   SU(4) fixed-spatial-field results in text
  cs_coefficient.csv           Single-charge Chern--Simons fit in text

CODE
  plot_figures.py              Recreates Figs. 1--3 from the data above
  phase4d_eta_benchmark.py     Abelian 4D spectral benchmark
  aps5d_cylinder_spectral.py  Abelian separable 5D spectral calculation
  aps5d_full_bulk_paths.py    Abelian 5D APS Galerkin bulk extensions
  nonabelian_su4_pilot.py     Representation matrices, SU(2) / SU(4)
  nonabelian_su4_irreducible.py    SU(4) 4D spectral calculation
  nonabelian_su4_irreducible_aps.py    SU(4) extension I calculation
  nonabelian_su4_aps_paths.py       Embedded SU(2) APS matrices
  nonabelian_pathII_refine.py       Nonseparable SU(2) 5D calculation

To recreate figures (PDFs appear in a new figures/ directory):
  python code/plot_figures.py

Requirements: Python 3.10+, NumPy, SciPy, Matplotlib.
The spectral scripts contain their own command-line options and may
require substantial CPU time at the highest cutoffs. The compact CSVs
are archived results, not synthetic or interpolated numerical points.
The non-Abelian extension II values are finite-heat-kernel-parameter
results and should not be read as a converged regulator limit.

The original high-cutoff eigenvalue-block tables are deliberately not
included. A full block-by-block audit needs fresh diagonalizations.
No PDF manuscript, bibliography, figures, or build files are duplicated
here, since they belong to the main arXiv source package.


==> anc/code/aps5d_cylinder_spectral.py <==
#!/usr/bin/env python3
"""Genuine spectral diagonalization of the Hermitian 5D Dirac operator on I_s x T4.
Background A_x=u cos 2pi z, A_w=v sin 2pi z independent of s;
A_y=h f(s), f(s)=6s^5-15s^4+10s^3.
Spin structure: antiperiodic in x,y,z,w.
Gamma_s=sigma3 otimes I, Gamma_y=sigma1 otimes I,
Gamma_{x,z,w}=sigma2 otimes sigma_{x,y,z}.
H5=i Dirac5, block in a 3D eigenvalue lambda and y-frequency m_n=2pi(n+1/2):
 H5(lambda,n)=i sigma3 d/ds - (m_n+q h f(s)) sigma1 -lambda sigma2.
Tangential APS B=Gamma_s D4 = lambda sigma1 - (m_n+q h f(s)) sigma2.
Boundary: at s=0 allowed B0 negative eigenvector; at s=1 allowed B1 positive eigenvector.
Polynomial Legendre Galerkin basis satisfying these conditions exactly.
This is a spectral eta experiment, not a claim about convergence without verifying all cutoffs.
"""
import numpy as np
import scipy.linalg as la
from scipy.special import eval_legendre, erfc, expit
from numpy.polynomial.legendre import leggauss, legvander
from phase4d_eta_benchmark import CHARGES, SX,SY,SZ,calc

# coefficients of Legendre basis P_0..P_{L-1} mapped s=(x+1)/2
class LegendreGalerkin:
    def __init__(self,L,profile="quintic"):
        self.L=L
        self.profile=profile
        self.M=np.diag(1/(2*np.arange(L)+1))
        self.D=np.zeros((L,L))
        for i in range(L):
            for j in range(i+1,L):
                if (j-i)%2: self.D[i,j]=2.
        x,w=leggauss(max(8*L,128) if profile in ("collar","bump") else L+8)
        V=legvander(x,L-1)
        s=(x+1)/2
        if profile=="quintic":
            f=6*s**5-15*s**4+10*s**3
        elif profile=="collar":
            # An exact flat collar near both endpoints, with C^2 smooth joins.
            t=np.clip((s-.1)/.8,0,1)
            f=6*t**5-15*t**4+10*t**3
        elif profile=="bump":
            # C-infinity transition with exact flat collars at s<0.1 and s>0.9.
            t=(s-.1)/.8
            f=np.zeros_like(t)
            f[t>=1]=1.
            mask=(t>0)&(t<1)
            f[mask]=expit(-1/t[mask]+1/(1-t[mask]))
        else:
            raise ValueError(profile)
        self.Mf=(V.T*(w*f/2))@V
        self.D3=np.kron(self.D,1j*SZ)
        self.M1=np.kron(self.M,SX)
        self.M2=np.kron(self.M,SY)
        self.Mf1=np.kron(self.Mf,SX)
        self.S0=np.kron(self.M,np.eye(2))
        # Interior polynomials P_{j+2}-P_j tensor 2-vectors.
        self.V=np.zeros((2*L,2*(L-2)),complex)
        for j in range(L-2):
            for spin in range(2):
                self.V[2*j+spin,2*j+spin]=-1
                self.V[2*(j+2)+spin,2*j+spin]=1

    def eigs(self,lam,m0,dh):
        B0=lam*SX-m0*SY
        B1=lam*SX-(m0+dh)*SY
        w,v=la.eigh(B0); vleft=v[:,0] # allowed negative B0
        w,v=la.eigh(B1); vright=v[:,1] # allowed positive B1
        # boundary fL=1-s=(P0-P1)/2; fR=s=(P0+P1)/2
        T=np.zeros((2*self.L,2*self.L-2),complex)
        T[:,:-2]=self.V
        T[0:2,-2]=vleft/2
        T[2:4,-2]=-vleft/2
        T[0:2,-1]=vright/2
        T[2:4,-1]=vright/2
        K=self.D3-m0*self.M1-lam*self.M2-dh*self.Mf1
        A=T.conj().T@K@T
        S=T.conj().T@self.S0@T
        if np.max(np.abs(A-A.conj().T))>1e-9:raise RuntimeError('failure Hermiticity')
        return la.eigh(A,S,eigvals_only=True,check_finite=False)

    def eta_mode(self,lam,m0,dh,delta):
        ev=self.eigs(lam,m0,dh)
        return np.sum(np.sign(ev)*erfc(np.sqrt(delta)*np.abs(ev)))


def eigs3d(N,Kz,u,v,charges=CHARGES):
    z=np.arange(-Kz,Kz+1)
    C=(abs(z[:,None]-z[None,:])==1).astype(complex)/2
    S=np.where(z[:,None]-z[None,:]==1,1/(2j),0)+np.where(z[:,None]-z[None,:]==-1,-1/(2j),0)
    pz=np.diag(2*np.pi*(z+0.5)).astype(complex)
    I=np.eye(len(z))
    B=np.kron(pz,SY)
    D1=np.kron(I,SX)
    D3=np.kron(I,SZ)
    shifts={q:q*(u*np.kron(C,SX)+v*np.kron(S,SZ)) for q,_ in charges}
    eigs={q:[] for q,_ in charges}
    for nx in range(-N,N+1):
        for nw in range(-N,N+1):
            H0=B+2*np.pi*(nx+.5)*D1+2*np.pi*(nw+.5)*D3
            for q,_ in charges:
                eigs[q].extend(la.eigvalsh(H0+shifts[q],check_finite=False))
    return {q:np.array(eigs[q]) for q,_ in charges}


def calc_eta(N=0,Kz=1,Ny=1,L=10,u=.4,v=.6,h=.34,deltas=(.04,.02,.01),verbose=True,charges=CHARGES,profile="quintic"):
    G=LegendreGalerkin(L,profile=profile)
    spec=eigs3d(N,Kz,u,v,charges)
    results={delta:{q:0.0 for q,_ in charges} for delta in deltas}
    print('SPEC n-eig', {q:len(lam) for q,lam in spec.items()},flush=True)
    for q,nq in charges:
        vals=[]
        for jy in range(-Ny,Ny):
            m0=2*np.pi*(jy+.5)
            for lam in spec[q]:
                vals.extend(G.eigs(lam,m0,q*h))
        vals=np.array(vals)
        for delta in deltas:
            results[delta][q]=np.sum(np.sign(vals)*erfc(np.sqrt(delta)*abs(vals)))
        if verbose:print(' q=',q,'etadelta=',{d:results[d][q] for d in deltas},flush=True)
    total={delta:sum(nq*results[delta][q] for q,nq in charges) for delta in deltas}
    if verbose:print('totals',total,flush=True)
    return total,results

if __name__=='__main__':
 import argparse
 p=argparse.ArgumentParser();p.add_argument('--N',type=int,default=0);p.add_argument('--Kz',type=int,default=1);p.add_argument('--Ny',type=int,default=1);p.add_argument('--L',type=int,default=12);p.add_argument('--u',type=float,default=.4);p.add_argument('--v',type=float,default=.6);p.add_argument('--h',type=float,default=.34);p.add_argument('--single',type=int,default=None);p.add_argument('--profile',choices=['quintic','collar','bump'],default='quintic')
 a=p.parse_args();ch=CHARGES if a.single is None else [(a.single,1)]
 calc_eta(a.N,a.Kz,a.Ny,a.L,u=a.u,v=a.v,h=a.h,charges=ch,profile=a.profile)


==> anc/code/aps5d_full_bulk_paths.py <==
#!/usr/bin/env python3
"""Direct 5D APS eta via full Fourier-Galerkin matrix for 2 nontrivial bulk paths.
Solves H5=i sigma3 d_s -sigma2 H3(s) -sigma1 m_y(s) in x,w,ny sectors;
H3(z) is a 2-component Pauli operator Fourier-discretized in z.
APS boundary: B(0)=sigma1 H3(0)-sigma2 m(0), allowed negative eigenspace;
B(1)=sigma1 H3(1)-sigma2 m(1), allowed positive eigenspace.
No 4D phase formula used. Output is regularized eta from full 5D eigenvalues.
"""
import numpy as np
import scipy.linalg as la
from scipy.special import erfc, expit
from numpy.polynomial.legendre import leggauss,legvander
from phase4d_eta_benchmark import CHARGES,SX,SY,SZ

def switch(t):
    a=np.asarray(t)
    v=np.clip(a,0,1)
    return v*v*v*(v*(6*v-15)+10)

def smooth_switch(t):
    t=np.asarray(t)
    out=np.zeros_like(t,dtype=float)
    out[t>=1]=1.
    m=(t>0)&(t<1)
    out[m]=expit(-1/t[m]+1/(1-t[m]))
    return out

def path_functions(s,path):
    s=np.asarray(s)
    if path=='I_bump':
        return np.ones_like(s),smooth_switch((s-.1)/.8)
    if path=='II_bump':
        f=np.where(s<1/3,1-smooth_switch((s-.02)/(.313333333333)),np.where(s<2/3,0,smooth_switch((s-.676666666667)/(.303333333333))))
        j=smooth_switch((s-.36)/(.28))
        return f,j
    if path=='I':
        # Spatial field always present, toron switched on within (0.1,0.9).
        return np.ones_like(s),switch((s-.1)/.8)
    if path=='II':
        # Remove spatial field; then switch on toron; finally restore spatial field.
        # Smooth endpoint collars; three stages: remove, switch toron, restore.
        g=np.where(s<1/3,1-switch((s-.02)/(.313333333333)),np.where(s<2/3,0,switch((s-.676666666667)/(.303333333333))))
        j=switch((s-.36)/(.28))
        return g,j
    if path=='III':
        # Fixed spatial field, but a distinctly delayed toron ramp.
        return np.ones_like(s),switch((s-.30)/(.40))
    raise ValueError(path)

class APSGalerkin:
    def __init__(self,L,path):
        self.L=L
        M=np.diag(1/(2*np.arange(L)+1))
        D=np.zeros((L,L))
        for i in range(L):
            for j in range(i+1,L):
                if (j-i)%2: D[i,j]=2
        x,w=leggauss(max(5*L,80))
        V=legvander(x,L-1)
        f,j=path_functions((x+1)/2,path)
        self.M=M
        self.D=D
        self.Mf=(V.T*(w*f/2))@V
        self.Mj=(V.T*(w*j/2))@V
        self.path=path

    def spectrum(self,H0,V,q,h,ny):
        d=H0.shape[0]
        m0=2*np.pi*(ny+.5)
        I=np.eye(d)
        s1=np.kron(SX,I)
        s2=np.kron(SY,I)
        s3=np.kron(SZ,I)
        # H3(0)=H3(1)=H0+qV, m(0)=m0, m(1)=m0+q*h
        H_end=H0+q*V
        B0=np.kron(SX,H_end)-m0*s2
        B1=np.kron(SX,H_end)-(m0+q*h)*s2
        val,U0=la.eigh(B0,check_finite=False)
        val,U1=la.eigh(B1,check_finite=False)
        if np.min(abs(val))<1e-6:print('warning boundary zero')
        VL=U0[:,:d]
        VR=U1[:,d:]
        D=2*d; L=self.L
        T=np.zeros((D*L,D*(L-1)),complex)
        # interior polynomial P_j+2 -P_j: 2-component times spinor over z
        Ip=np.eye(D)
        for j in range(L-2):
            T[j*D:(j+1)*D,j*D:(j+1)*D]=-Ip
            T[(j+2)*D:(j+3)*D,j*D:(j+1)*D]=Ip
        beg=D*(L-2)
        T[0:D,beg:beg+d]=VL/2
        T[D:2*D,beg:beg+d]=-VL/2
        T[0:D,beg+d:]=VR/2
        T[D:2*D,beg+d:]=VR/2
        K=np.kron(self.D,1j*s3)-np.kron(self.M, np.kron(SY,H0)+m0*s1)-q*np.kron(self.Mf,np.kron(SY,V))-q*h*np.kron(self.Mj,s1)
        A=T.conj().T@K@T
        S=T.conj().T@np.kron(self.M,np.eye(D))@T
        if np.max(abs(A-A.conj().T))>1e-8:raise ValueError('Non-Hermitian projected matrix')
        return la.eigh(A,S,eigvals_only=True,check_finite=False)

def transverse(Kz,nx,nw,u,v):
    z=np.arange(-Kz,Kz+1)
    C=(abs(z[:,None]-z[None,:])==1).astype(complex)/2
    S=np.where(z[:,None]-z[None,:]==1,1/(2j),0)+np.where(z[:,None]-z[None,:]==-1,-1/(2j),0)
    zI=np.eye(len(z))
    pz=np.diag(2*np.pi*(z+.5)).astype(complex)
    H0=np.kron(pz,SY)+2*np.pi*(nx+.5)*np.kron(zI,SX)+2*np.pi*(nw+.5)*np.kron(zI,SZ)
    V=u*np.kron(C,SX)+v*np.kron(S,SZ)
    return H0,V

def calc(N=0,Kz=1,Ny=1,L=10,u=.4,v=.6,h=.34,deltas=(.04,.02,.01),paths=('I','II'),charges=CHARGES):
    result={}
    blocks={(nx,nw):transverse(Kz,nx,nw,u,v) for nx in range(-N,N+1) for nw in range(-N,N+1)}
    for path in paths:
        G=APSGalerkin(L,path)
        perq={q:{del_:0 for del_ in deltas} for q,nq in charges}
        for q,nq in charges:
            for (nx,nw),(H0,V) in blocks.items():
                for ny in range(-Ny,Ny):
                    ev=G.spectrum(H0,V,q,h,ny)
                    for de in deltas:
                        perq[q][de]+=np.sum(np.sign(ev)*erfc(np.sqrt(de)*abs(ev)))
            print('path',path,'q',q,'eta',perq[q],flush=True)
        vals={de:sum(nq*perq[q][de] for q,nq in charges) for de in deltas}
        print('path',path,'TOTAL',vals,flush=True)
        result[path]=(vals,perq)
    return result

if __name__=='__main__':
 import argparse
 p=argparse.ArgumentParser();p.add_argument('--N',type=int,default=0);p.add_argument('--Kz',type=int,default=1);p.add_argument('--Ny',type=int,default=1);p.add_argument('--L',type=int,default=12);p.add_argument('--single',type=int,default=None);p.add_argument('--paths',type=str,default='I,II');p.add_argument('--u',type=float,default=.4);p.add_argument('--v',type=float,default=.6);p.add_argument('--h',type=float,default=.34)
 a=p.parse_args();ch=CHARGES if a.single is None else [(a.single,1)]
 out=calc(N=a.N,Kz=a.Kz,Ny=a.Ny,L=a.L,u=a.u,v=a.v,h=a.h,paths=tuple(a.paths.split(',')),charges=ch)
 for de in (.04,.02,.01):
  if 'I' in out and 'II' in out:
   print('delta',de,'I-II',out['I'][0][de]-out['II'][0][de],flush=True)


==> anc/code/nonabelian_pathII_refine.py <==
#!/usr/bin/env python3
"""Direct nonseparable SU(2) subset SU(4), 5D APS Galerkin cutoff audit.
One row per spatial momentum, Matsubara momentum, and charge; interrupted runs resume.
4D benchmark is calculated only after spectra and is never fed to 5D Galerkin.
"""
import argparse, os, csv, time
import numpy as np
from scipy.special import erfc
from nonabelian_su4_aps_paths import matrices
from aps5d_full_bulk_paths import APSGalerkin
DS=(.02,.015,.012,.010,.008,.006)
FIELDS=['N','Ny','L','nx','nz','nw','ny','q']+[f'eta_{d:.3f}' for d in DS]+['n_eigs','Emax','top10pct_delta008']

def calc(N, Ny, L, output, only_shell=None, path='II_bump'):
    seen=set()
    if os.path.isfile(output):
        with open(output) as f:
            for row in csv.DictReader(f):
                seen.add(tuple(int(row[k]) for k in ('nx','nz','nw','ny','q')))
    else:
        with open(output,'w',newline='') as f: csv.DictWriter(f,fieldnames=FIELDS).writeheader()
    G=APSGalerkin(L,path)
    work=[]
    for nx in range(-N,N):
      for nz in range(-N,N):
       for nw in range(-N,N):
        for ny in range(-Ny,Ny):
         for q in (2,-3,-1):
          if only_shell == 'N' and max(abs(nx+.5),abs(nz+.5),abs(nw+.5)) < N-0.5: continue
          if only_shell == 'Ny' and abs(ny+.5) < Ny-0.5: continue
          if only_shell == 'corner' and (max(abs(nx+.5),abs(nz+.5),abs(nw+.5)) < N-0.5 or abs(ny+.5) < Ny-0.5): continue
          key=(nx,nz,nw,ny,q)
          if key not in seen: work.append(key)
    print('initial work',len(work),'file',output, flush=True)
    tic=time.monotonic()
    with open(output,'a',newline='') as f:
     writer=csv.DictWriter(f,fieldnames=FIELDS)
     for i,(nx,nz,nw,ny,q) in enumerate(work):
      p=2*np.pi*(np.array([nx,nz,nw])+.5)
      H0,V=matrices(p,(2.,2.,2.))
      ev=G.spectrum(H0,V/q,q,.34,ny)
      ae=np.abs(ev)
      idx=np.argsort(ae)
      top=idx[int(0.9*len(idx)):]
      row=dict(N=N,Ny=Ny,L=L,nx=nx,nz=nz,nw=nw,ny=ny,q=q,n_eigs=len(ev),Emax=float(max(ae)),top10pct_delta008=float(np.sum(np.sign(ev[top])*erfc(np.sqrt(.008)*ae[top]))))
      for d in DS: row[f'eta_{d:.3f}']=float(np.sum(np.sign(ev)*erfc(np.sqrt(d)*ae)))
      writer.writerow(row)
      if (i+1)%192==0:
       f.flush()
       print('done',i+1,'/',len(work),'elapsed',round(time.monotonic()-tic,1),'sec',flush=True)
    print('COMPLETE',len(work),'elapsed',round(time.monotonic()-tic,1),'sec',flush=True)

if __name__=='__main__':
 p=argparse.ArgumentParser()
 p.add_argument('--N',type=int,default=3)
 p.add_argument('--Ny',type=int,default=4)
 p.add_argument('--L',type=int,default=28)
 p.add_argument('--output',required=True)
 p.add_argument('--only-shell',choices=['N','Ny','corner'])
 a=p.parse_args()
 calc(a.N,a.Ny,a.L,a.output,a.only_shell)


==> anc/code/nonabelian_su4_aps_paths.py <==
#!/usr/bin/env python3
"""A genuine nonseparable non-Abelian 5D APS bulk-path pilot.

On SU(2) in SU(4) spatial gauge: B_x=a tau_x/2, B_z=b tau_y/2,
B_w=c tau_z/2. H3(s)=sigma dot p + f(s) sigma dot B,
A_y(s)=h j(s)Y. Path II removes and restores B, hence H3(s)
does not share a fixed eigenbasis. Direct Fourier-Galerkin APS diagonalization
is used. The benchmark 4D result is NOT inserted in this calculation.

Limited finite cutoff proof-of-concept; no assumption of convergence.
"""
import argparse
import numpy as np
from scipy.special import erfc
from nonabelian_su4_pilot import SIGMA, reduced
from aps5d_full_bulk_paths import APSGalerkin

def matrices(p,abc):
    I=np.eye(2)
    H0=sum(float(p[i])*np.kron(SIGMA[i],I) for i in range(3))
    V=sum(float(abc[i])/2*np.kron(SIGMA[i],SIGMA[i]) for i in range(3))
    return H0,V

def calc(N=1,Ny=2,L=16,abc=(2.,2.,2.),h=.34,
         deltas=(.025,.02,.015,.012,.01,.008),paths=('I_bump','II_bump')):
    out={}
    for path in paths:
        gal=APSGalerkin(L,path)
        sums={q:{d:0.0 for d in deltas} for q in (2,-3,-1)}
        for q,mult in ((2,2),(-3,1),(-1,1)):
            for nx in range(-N,N):
              for nz in range(-N,N):
               for nw in range(-N,N):
                p=2*np.pi*(np.array([nx,nz,nw])+.5)
                H0,V=matrices(p,abc)
                for ny in range(-Ny,Ny):
                    # q*Varg gives the same SU2 gauge coupling for all charges
                    ev=gal.spectrum(H0,V/q,q,h,ny)
                    for delta in deltas:
                        sums[q][delta]+=float(np.sum(np.sign(ev)*erfc(np.sqrt(delta)*abs(ev))))
            print('path',path,'q=',q,'eta=',sums[q],flush=True)
        result={d:2*sums[2][d]+sums[-3][d]+sums[-1][d] for d in deltas}
        out[path]=result
        print('path',path,'total=',result,flush=True)
    _,_,benchmark=reduced(N,abc,h)
    print('4d target for these parameters, infinite spatial cutoff converges rapidly:',reduced(max(3,N),abc,h)[0],flush=True)
    return out
if __name__=='__main__':
 ap=argparse.ArgumentParser()
 ap.add_argument('--N',type=int,default=1)
 ap.add_argument('--Ny',type=int,default=2)
 ap.add_argument('--L',type=int,default=16)
 ap.add_argument('--path',type=str,default='I_bump,II_bump')
 a=ap.parse_args()
 calc(N=a.N,Ny=a.Ny,L=a.L,paths=tuple(a.path.split(',')))


==> anc/code/nonabelian_su4_irreducible.py <==
#!/usr/bin/env python3
"""Truly SU(4)-generating non-Abelian constant background in the 15 of SU(5).
The Lie algebra generated by A_x,A_z,A_w has dimension 15.
Compute 4D KK finite determinant phase and 3D eta heat-kernel checks.
All fields are Hermitian, spin structure antiperiodic on the unit T4.
"""
import argparse
import numpy as np
from scipy.linalg import eigvalsh,expm
from scipy.special import erfc
from nonabelian_su4_pilot import SIGMA, rep15, Y, finite_phase

def genx(i,j):
 out=np.zeros((5,5),complex);out[i,j]=out[j,i]=.5;return out
def geny(i,j):
 out=np.zeros((5,5),complex);out[i,j]=-.5j;out[j,i]=.5j;return out

def irreducible_connection():
 return (
    2.0*genx(0,1)+1.3*genx(2,3),
    1.8*genx(1,2)+1.0*geny(0,3),
    1.9*geny(0,2)+1.1*genx(1,3),
 )

def lie_rank(B):
 basis=[]
 def add(X):
    X=np.array(X[:4,:4],complex)
    X-=np.trace(X)/4*np.eye(4)
    for Q in basis:X-=np.vdot(Q,X)*Q
    norm=np.linalg.norm(X)
    if norm>1e-8:
        basis.append(X/norm)
        return True
    return False
 for X in B:add(X)
 for _ in range(16):
    start=len(basis)
    candidates=[-1j*(A@C-C@A) for A in basis for C in basis]
    for X in candidates:add(X)
    if len(basis)==start or len(basis)>=15:break
 return len(basis)

def spectrum(N,B,rotation=0.):
 if rotation:
    G=genx(0,2)+.7*geny(1,3)
    U=expm(1j*rotation*G)
    B=[U@b@U.conj().T for b in B]
 mats=[rep15(b) for b in B]
 Q=rep15(Y)
 groups={q:np.where(abs(np.diag(Q)-q)<1e-10)[0] for q in (2,-3,-1,4)}
 spec={q:[] for q in groups}
 for nx in range(-N,N):
  for nz in range(-N,N):
   for nw in range(-N,N):
    p=2*np.pi*(np.array([nx,nz,nw])+.5)
    for q,idx in groups.items():
        R=len(idx)
        H=sum(np.kron(s, p[i]*np.eye(R)+mats[i][np.ix_(idx,idx)]) for i,s in enumerate(SIGMA))
        spec[q].extend(eigvalsh(H,check_finite=False))
 return {q:np.array(ev) for q,ev in spec.items()}

def run(N=4,h=.34,rotation=0.,print_details=True):
 B=irreducible_connection()
 spec=spectrum(N,B,rotation)
 per={q:finite_phase(ev,q*h) for q,ev in spec.items()}
 total=sum(per.values())
 min_gap=min(np.min(abs(v)) for v in spec.values())
 if print_details:
    print('N=',N,'rotation=',rotation,'Lie rank=',lie_rank(B),'gap=',min_gap)
    print('per-charge finite phases:',per)
    print('total phase',repr(total))
 return total,spec

if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--N',type=int,default=4);p.add_argument('--rot',type=float,default=0.);p.add_argument('--eta',action='store_true')
 a=p.parse_args();total,spec=run(a.N,rotation=a.rot)
 if a.eta:
  B=irreducible_connection()
  cs3=(2j/3)*(3*np.trace(B[0]@(B[1]@B[2]-B[2]@B[1])))
  eta4=float((cs3/(4*np.pi**2)).real)
  print('eta 4fund prediction',eta4,'eta 6 prediction',2*eta4)
  for d in (.04,.02,.01,.008,.006):
   print('delta',d,'eta q 2, -3, -1:',{q:np.sum(np.sign(spec[q])*erfc(np.sqrt(d)*abs(spec[q]))) for q in (2,-3,-1)})


==> anc/code/nonabelian_su4_irreducible_aps.py <==
#!/usr/bin/env python3
"""5D cylinder APS eta for a connection generating the whole su(4).
This is a true non-Abelian gauge field, but path I remains separable along
s because only the U(1) holonomy varies. No 4D determinant phases are input.
"""
import argparse
import numpy as np
from scipy.special import erfc
from nonabelian_su4_irreducible import spectrum,irreducible_connection,run
from aps5d_cylinder_spectral import LegendreGalerkin

def calc(N=2,Ny=3,L=20,h=.34,deltas=(.02,.015,.012,.01,.008,.006)):
    spec=spectrum(N,irreducible_connection())
    G=LegendreGalerkin(L,profile='bump')
    vals={d:0. for d in deltas}
    byq={q:{} for q in (2,-3,-1,4)}
    for q in (2,-3,-1,4):
        yy=[]
        for n in range(-Ny,Ny):
            my=2*np.pi*(n+.5)
            for lam in spec[q]:
                yy.extend(G.eigs(lam,my,q*h))
        yy=np.array(yy)
        for d in deltas:
            byq[q][d]=float(np.sum(np.sign(yy)*erfc(np.sqrt(d)*abs(yy))))
            vals[d]+=byq[q][d]
        print('q=',q,'eta=',byq[q],flush=True)
    print('N,Ny,L=',N,Ny,L,'total=',vals,flush=True)
    return vals,byq
if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--N',type=int,default=2);p.add_argument('--Ny',type=int,default=3);p.add_argument('--L',type=int,default=20)
 a=p.parse_args();calc(a.N,a.Ny,a.L)


==> anc/code/nonabelian_su4_pilot.py <==
#!/usr/bin/env python3
"""A non-Abelian SU(4) x U(1) phase pilot in the 15 of SU(5).

Conventions: Hermitian gauge matrices, H3= sum_i sigma_i (-i d_i+A_i),
D_+= H3 + i(-i d_y + A_y), antiperiodic BC in all 4 directions.
The representation is 10 (exterior square of 5) + 5bar (negative transpose).
A_y=h diag(1,1,1,1,-4) commutes with A_i embedded in su(4).

The phase from each charge block, relative to h=0, is its UV-finite
spectral correction. In the full anomaly-free 15, the eta contribution
cancels when no spectral flow occurs. This is a 4D determinant benchmark,
NOT a 5D APS check.
"""
import argparse
import numpy as np
from scipy.linalg import eigvalsh, expm
from scipy.special import erfc
from itertools import combinations
S1 = np.array([[0,1],[1,0]],complex)
S2 = np.array([[0,-1j],[1j,0]],complex)
S3 = np.diag([1.,-1.]).astype(complex)
SIGMA=(S1,S2,S3)
PAIRS=list(combinations(range(5),2))
W=np.zeros((25,10),complex)
for k,(i,j) in enumerate(PAIRS):
    W[5*i+j,k]=1/np.sqrt(2)
    W[5*j+i,k]=-1/np.sqrt(2)
I5=np.eye(5)
Y=np.diag([1,1,1,1,-4]).astype(complex)
def wedge(T):
    return W.conj().T @ (np.kron(T,I5)+np.kron(I5,T)) @ W

def rep15(T):
    a=wedge(T)
    b=-T.conj()  # Hermitian T: generators of conjugate representation
    out=np.zeros((15,15),complex)
    out[:10,:10]=a
    out[10:,10:]=b
    return out

def background(abc=(2.,2.,2.),rot=0.):
    spatial=[]
    for i,a in enumerate(abc):
        T=np.zeros((5,5),complex)
        T[:2,:2]=a*SIGMA[i]/2
        spatial.append(T)
    if rot:
        G=np.zeros((5,5),complex)
        # Nontrivial SU(4) mixing first, third and second, fourth colors
        G[0,2]=G[2,0]=1
        G[1,3]=G[3,1]=.7
        U=expm(1j*rot*G)
        spatial=[U@A@U.conj().T for A in spatial]
    A=tuple(rep15(A) for A in spatial)
    Q=rep15(Y)
    return A,Q

def finite_phase(lam, a):
    if abs(a)>=np.pi:raise ValueError('Unwrapped phase required for |q h|>=pi')
    return float(np.sum(np.arctan2(np.sin(a/2)*np.tanh(lam/2),np.cos(a/2))-(a/2)*np.sign(lam)))

def diag3d(N=3,abc=(2.,2.,2.),h=.34,rot=0.,per_charge=False):
    A,Q=background(abc,rot)
    assert max(np.max(abs(Ai@Q-Q@Ai)) for Ai in A)<1e-12
    charges={q:np.where(abs(np.diag(Q)-q)<1e-10)[0] for q in [2,-3,-1,4]}
    assert {q:len(idx) for q,idx in charges.items()}=={2:6,-3:4,-1:4,4:1}
    phase={q:0. for q in charges}
    phase_free={q:0. for q in charges}
    gaps={q:1e5 for q in charges}
    eta_vals={q:[] for q in charges} if per_charge else None
    for nx in range(-N,N):
      for nz in range(-N,N):
       for nw in range(-N,N):
        p=2*np.pi*(np.array([nx,nz,nw])+.5)
        for q,idx in charges.items():
            R=len(idx)
            H=sum(np.kron(s,p[j]*np.eye(R)+A[j][np.ix_(idx,idx)]) for j,s in enumerate(SIGMA))
            eig=eigvalsh(H,check_finite=False)
            phase[q]+=finite_phase(eig,q*h)
            gaps[q]=min(gaps[q],np.min(abs(eig)))
            if per_charge: eta_vals[q].extend(eig)
    return sum(phase.values()),phase,gaps,eta_vals

def reduced(N,abc=(2.,2.,2.),h=.34):
    a,b,c=abc
    V=sum(a0/2*np.kron(s,t) for a0,s,t in zip(abc,SIGMA,SIGMA))
    vals=[]
    for nx in range(-N,N):
      for nz in range(-N,N):
       for nw in range(-N,N):
        p=2*np.pi*(np.array([nx,nz,nw])+.5)
        H=sum(v*np.kron(s,np.eye(2)) for v,s in zip(p,SIGMA))+V
        vals.extend(eigvalsh(H,check_finite=False))
    vals=np.array(vals)
    perq={q:finite_phase(vals,q*h) for q in (2,-3,-1)}
    return 2*perq[2]+perq[-3]+perq[-1],perq,vals

def summary(N=3,abc=(2.,2.,2.),h=.34,rot=0.):
    total,per,gaps,_=diag3d(N,abc,h,rot)
    red,_,_=reduced(N,abc,h)
    print('N=',N,'abc=',abc,'h=',h,'rotation=',rot)
    print('phase=',f'{total:+.13e}','SU2 reduced=',f'{red:+.13e}', 'residual=',f'{total-red:+.3e}')
    print('per SU5 charge=',{k:float(v) for k,v in per.items()})
    print('minimum gaps=',{k:float(v) for k,v in gaps.items()})
    return total

if __name__=='__main__':
  ap=argparse.ArgumentParser()
  ap.add_argument('--N',type=int,default=3)
  ap.add_argument('--a',type=float,default=2.)
  ap.add_argument('--b',type=float,default=2.)
  ap.add_argument('--c',type=float,default=2.)
  ap.add_argument('--h',type=float,default=.34)
  ap.add_argument('--rot',type=float,default=0.)
  args=ap.parse_args()
  summary(args.N,(args.a,args.b,args.c),args.h,args.rot)


==> anc/code/phase4d_eta_benchmark.py <==
#!/usr/bin/env python3
"""Independent 3D-spectral benchmark for a 4D U(1) Weyl determinant.

Field on the unit 4-torus: A_x=u*cos(2*pi*k*z), A_y=h, A_w=v*sin(2*pi*k*z).
4D Weyl factor: D_+=H3+i(2*pi*(n_y+1/2)+q*h).
H3=sigma_x*(-i*partial_x+q*A_x)+sigma_y*(-i*partial_z)+sigma_z*(-i*partial_w+q*A_w).
This calculates only the exponentially convergent thermal/finite-spectral correction
for a 15-species set 6*q=2, 4*q=-3, 4*q=-1, 1*q=4.
The anomalous q^3 CS/eta contribution vanishes in the combination if no spectral flow.
"""
import argparse
import numpy as np
from scipy.linalg import eigvalsh

CHARGES = [(2,6),(-3,4),(-1,4),(4,1)]
SX=np.array([[0,1],[1,0]],complex)
SY=np.array([[0,-1j],[1j,0]],complex)
SZ=np.array([[1,0],[0,-1]],complex)

def corr_eval(lam,a):
    # a is q*h, with |a|<pi in default run.
    if abs(a)>=np.pi: raise ValueError('branch needs continuous unwrapping for |qh|>=pi')
    ph = np.arctan2(np.sin(a/2)*np.tanh(lam/2),np.cos(a/2))
    return np.sum(ph-(a/2)*np.sign(lam),dtype=np.float64)

def calc(Nx=2,Nw=2,Kz=5,u=.20,v=.30,h=.17,k=1,spin_x=.5,spin_z=.5,spin_w=.5):
    z=np.arange(-Kz,Kz+1)
    zz=z[:,None]-z[None,:]
    C=(np.abs(zz)==k).astype(complex)/2
    S=np.where(zz==k,1/(2j),0)+np.where(zz==-k,-1/(2j),0)
    pz=np.diag(2*np.pi*(z+spin_z)).astype(complex)
    def kron(a,b): return np.kron(a,b)
    B=kron(pz,SY)
    I=np.eye(len(z))
    D1=kron(I,SX)
    D3=kron(I,SZ)
    shifts={q:q*(u*kron(C,SX)+v*kron(S,SZ)) for q,_ in CHARGES}
    sums={q:0. for q,_ in CHARGES}
    log_magnitudes={q:0. for q,_ in CHARGES}
    mingaps={q:np.inf for q,_ in CHARGES}
    for nx in range(-Nx,Nx+1):
        px=2*np.pi*(nx+spin_x)
        for nw in range(-Nw,Nw+1):
            pw=2*np.pi*(nw+spin_w)
            H0=B+px*D1+pw*D3
            for q,_ in CHARGES:
                eig=eigvalsh(H0+shifts[q],check_finite=False,overwrite_a=False)
                gap=np.min(abs(eig))
                mingaps[q]=min(mingaps[q],gap)
                sums[q]+=corr_eval(eig,q*h)
                r=(np.sin(q*h/2)/np.cosh(eig/2))**2
                log_magnitudes[q]+=.5*np.log1p(-r).sum()
    total=sum(n*sums[q] for q,n in CHARGES)
    total_log_magnitude=sum(n*log_magnitudes[q] for q,n in CHARGES)
    return total,sums,mingaps,total_log_magnitude

if __name__=='__main__':
    p=argparse.ArgumentParser()
    p.add_argument('--n',type=int,default=2)
    p.add_argument('--kz',type=int,default=5)
    p.add_argument('--spinx',type=float,default=.5)
    p.add_argument('--spinz',type=float,default=.5)
    p.add_argument('--spinw',type=float,default=.5)
    p.add_argument('--u',type=float,default=.2)
    p.add_argument('--v',type=float,default=.3)
    p.add_argument('--h',type=float,default=.17)
    a=p.parse_args()
    res,sums,gaps,logmag=calc(Nx=a.n,Nw=a.n,Kz=a.kz,u=a.u,v=a.v,h=a.h,spin_x=a.spinx,spin_z=a.spinz,spin_w=a.spinw)
    print(f'N={a.n} Kz={a.kz} spin=({a.spinx},{a.spinz},{a.spinw})')
    print('q  mult  correction sum     min |eigenvalue|')
    for q,n in CHARGES: print(f'{q:2d} {n:4d} {sums[q]: .12e} {gaps[q]: .8f}')
    print(f'anomaly-free correction total = {res:+.12e} rad')
    print(f'log |W(h)/W(0)| = {logmag:+.12e}')
    print('charge q3 sum =',sum(n*q**3 for q,n in CHARGES))
    print('charge q5 sum =',sum(n*q**5 for q,n in CHARGES))
    print('eta coefficient for q=1: ',a.u*a.v*a.h/(4*np.pi))


==> anc/code/plot_figures.py <==
#!/usr/bin/env python3
"""Regenerate the three paper figures from data/ (no spectral rerun)."""
from pathlib import Path
import shutil
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.special import expit

ROOT = Path(__file__).resolve().parent.parent
DATA = ROOT / "data"
FIG = ROOT / "figures"
FIG.mkdir(exist_ok=True)
plt.rcParams.update({
    'font.family':'serif','font.serif':['Computer Modern Roman','DejaVu Serif'],
    'text.usetex':bool(shutil.which('latex')),
    'mathtext.fontset':'cm','axes.linewidth':0.75,
    'axes.labelsize':9,'xtick.labelsize':8,'ytick.labelsize':8,
    'legend.fontsize':7,'lines.linewidth':1.3,'pdf.fonttype':42,
})
INK = '#242424'
SLATE = '#617286'

def clean(ax):
    for edge in ['top','right']:
        ax.spines[edge].set_visible(False)
    ax.tick_params(direction='out',width=.75,length=3)
    ax.grid(axis='y',linewidth=.42,color='#e4e4e4',zorder=0)

def save(fig,name):
    fig.savefig(FIG/(name+'.pdf'),bbox_inches='tight',pad_inches=.045)
    plt.close(fig)

def smooth(t):
    t=np.asarray(t)
    y=np.zeros_like(t,dtype=float)
    y[t>=1]=1
    m=(t>0)&(t<1)
    y[m]=expit(-1/t[m]+1/(1-t[m]))
    return y

# Figure 1. Bulk gauge profiles.
s=np.linspace(0,1,1201)
fI=np.ones_like(s)
gI=smooth((s-.1)/.8)
fII=np.where(s<1/3,1-smooth((s-.02)/.313333333333),
             np.where(s<2/3,0,smooth((s-.676666666667)/.303333333333)))
gII=smooth((s-.36)/.28)
fig,axes=plt.subplots(1,2,figsize=(7,2.35),sharey=True)
for ax,f,g,ttl in zip(axes,[fI,fII],[gI,gII],['(a) Extension I','(b) Extension II']):
    ax.plot(s,f,color=INK,label=r'Spatial field $f(s)$')
    ax.plot(s,g,color=SLATE,ls='--',dashes=(5,2.5),label=r'$y$ field $g(s)$')
    ax.set(xlim=(0,1),ylim=(-.05,1.08),xlabel=r'Bulk coordinate $s$')
    ax.set_xticks([0,.25,.50,.75,1]);ax.set_title(ttl,fontsize=9,loc='left',pad=5)
    clean(ax)
axes[0].set_ylabel('Profile')
h,labels=axes[0].get_legend_handles_labels()
fig.legend(h,labels,loc='upper center',bbox_to_anchor=(.5,1.04),ncol=2,frameon=False)
fig.subplots_adjust(left=.08,right=.985,top=.80,bottom=.20,wspace=.23)
save(fig,'fig1_bulk_extensions')

# Figure 2. Heat-kernel dependence of the Abelian 5D phase.
a=np.genfromtxt(DATA/'abelian_aps.csv',delimiter=',',names=True)
target=.001483354397942
fig,ax=plt.subplots(figsize=(3.55,2.65))
for col,label,color,marker in [('eta_I','Extension I',INK,'o'),('eta_II','Extension II',SLATE,'s')]:
    x=a['delta']; eta=a[col]
    ax.scatter(x,1e6*(np.pi*eta-target),marker=marker,s=22,
               facecolors='white',edgecolors=color,linewidths=1.15,label=label,zorder=4)
    use=(x>=.008)&(x<=.02)
    C=np.stack([np.ones(use.sum()),x[use]**3,x[use]**4],axis=1)
    beta=np.linalg.lstsq(C,eta[use],rcond=None)[0]
    grid=np.linspace(0,.0205,160)
    ax.plot(grid,1e6*(np.pi*(beta[0]+beta[1]*grid**3+beta[2]*grid**4)-target),color=color)
ax.axhline(0,color='#b2b2b2',ls='--',lw=.85)
ax.set(xlim=(-.0004,.0207),ylim=(-56,52),xlabel=r'Heat-kernel parameter $\delta$',
       ylabel=r'$10^6(\Theta_{\mathrm{APS}}-\Theta_{\mathrm{4D}})$ (rad)')
ax.set_xticks([0,.005,.010,.015,.020]);clean(ax)
ax.legend(loc='lower left',frameon=False,handlelength=1.3)
fig.subplots_adjust(left=.20,right=.96,bottom=.20,top=.96)
save(fig,'fig2_abelian_aps_heat')

# Figure 3. Finite-delta non-Abelian embedded-SU(2) test.
a=np.genfromtxt(DATA/'nonabelian_aps.csv',delimiter=',',names=True,dtype=None,encoding='utf-8')
order=np.argsort(a['delta']);x=a['delta'][order]; y=a['theta_pi_eta'][order]
fig,ax=plt.subplots(figsize=(3.55,2.65))
ax.plot(x,1000*y,linestyle='None',marker='o',markersize=4,markerfacecolor='white',
        markeredgewidth=1.0,markeredgecolor=INK,color=INK,label='5D APS')
ax.axhline(1.660031234518,color=SLATE,ls='--',lw=1.3,label='4D phase')
ax.set(xlim=(.0051,.0207),ylim=(1.345,1.700),xlabel=r'Heat-kernel parameter $\delta$',
       ylabel='Phase (mrad)')
ax.set_xticks([.006,.010,.014,.018]);ax.set_yticks(np.arange(1.35,1.701,.05));clean(ax)
ax.legend(loc='lower left',frameon=False,handlelength=2.1)
fig.subplots_adjust(left=.21,right=.97,bottom=.20,top=.96)
save(fig,'fig3_nonabelian_aps')
print('Three PDFs written to',FIG)


==> anc/data/abelian_4d.csv <==
N,Kz,phase_rad,log_abs_ratio,min_gap
2,4,0.0014833571816708,-0.4120527673623784,3.789948471325893
3,6,0.0014833544114511,-0.4120628223515309,3.789948469570501
4,8,0.0014833543979864,-0.412062848958611,3.789948469570523
5,8,0.0014833543979415,-0.4120628490229803,3.789948469570523


==> anc/data/abelian_aps.csv <==
delta,eta_I,eta_II
0.008,0.0004731877625953,0.0004708347304066
0.01,0.0004741077266204,0.000469681728023
0.012,0.0004754332112618,0.0004680752428386
0.015,0.0004783064813038,0.0004646971741562
0.02,0.000485957199522,0.0004561280496408


==> anc/data/abelian_cutoff_checks.csv <==
delta,baseline,cutoff_change,delta_eta
0.008,"N=5,Kz=5,Ky=5,L=28",N:5->6,1.4408600028820289e-11
0.008,"N=5,Kz=5,Ky=5,L=28",Kz:5->6,1.468e-11
0.008,"N=5,Kz=5,Ky=5,L=28",Ky:5->6,-1.102595987791405e-07


==> anc/data/abelian_heat_slopes.csv <==
q,S_q_delta_0p010_to_0p012,S_q_delta_0p008_to_0p010
2,-0.0125083,-0.0126819
-3,-0.0124945,-0.0126723
-1,-0.0125166,-0.0126876
4,-0.0124751,-0.0126588


==> anc/data/cs_coefficient.csv <==
delta_min,delta_max,degree,CS_eta_extrapolated,relative_error_pct
0.008,0.02,1,0.13289921687108744,0.4643608866834237
0.008,0.02,2,0.13242798587483678,0.10813665916040716
0.01,0.02,1,0.13300813997612962,0.5467006505397443
0.01,0.02,2,0.1326394531731821,0.26799408704354377


==> anc/data/nonabelian_4d.csv <==
N_half_open_per_spatial_direction,phase_4D_SU2_subgroup_rad,phase_4D_SU4_full_lie_rank_rad
1,0.0016383695635823,0.0009156951062859
2,0.0016599856736267,0.0009307665167152
3,0.0016600311476408,0.0009307987234872
4,0.001660031234518,0.0009307987848772
5,0.0016600312346705,0.0009307987849919


==> anc/data/nonabelian_aps.csv <==
setting,delta,theta_pi_eta,pct_vs_4d
N4_Ky6_L28,0.006,0.0016383235216288,-1.3076689424602497
N4_Ky6_L28,0.008,0.0016156866992676,-2.671307281935398
N4_Ky6_L28,0.01,0.0015864312611244,-4.433649913501181
N4_Ky6_L28,0.012,0.0015517418097224,-6.523336582081607
N4_Ky6_L28,0.015,0.0014918642705544,-10.13034938539128
N4_Ky6_L28,0.02,0.00137822913304,-16.975710794956843


==> anc/data/nonabelian_extension_I.csv <==
N,Ky,L,delta,eta_5D,theta_5D_rad,relative_pct
2,4,24,0.02,0.00030300962259618107,0.0009519328043151782,2.270525021707903
2,4,24,0.015,0.00030743694420775773,0.0009658416453651868,3.764815868897675
2,4,24,0.012,0.00030938491638670784,0.0009719613804519738,4.422287191959939
2,4,24,0.01,0.00030969266533138144,0.0009729282022757104,4.526157312905199
2,4,24,0.008,0.0003087033926402454,0.0009698203104568404,4.192262182297579
2,4,24,0.006,0.000306132840630901,0.0009617446831486136,3.3246603505840966
3,5,24,0.02,0.0002960892397746919,0.0009301917804831588,-0.06521329062986192
3,5,24,0.015,0.0002969184772101325,0.0009327969067184207,0.21466741798772393
3,5,24,0.012,0.0002979673387891444,0.0009360920025496771,0.5686747377605439
3,5,24,0.01,0.00029910974248313263,0.0009396809696021444,0.954253996167842
3,5,24,0.008,0.0003005927209704722,0.000944339883923402,1.4547826169972966
3,5,24,0.006,0.0003019881513106157,0.0009487237576285932,1.9257623578218475
4,6,28,0.02,0.0002959474555353778,0.0009297463521585348,-0.11306770683690015
4,6,28,0.015,0.0002962089927133466,0.0009305679954354822,-0.024794785751447446
4,6,28,0.012,0.0002963237643022725,0.0009309285610160927,0.01394243505512538
4,6,28,0.01,0.0002964816235133017,0.0009314244903537636,0.06722240766177112
4,6,28,0.008,0.0002968684215878029,0.0009326396523430392,0.1977728562504666
4,6,28,0.006,0.00029774198677879325,0.0009353840383294862,0.4926148812588016

